Parallelized Code Generation from Simulink Models for Event-driven and Timer-driven ROS 2 Nodes

In recent years, the complexity and scale of embedded systems, especially in the rapidly developing field of autonomous driving systems, have increased significantly. This has led to the adoption of software and hardware approaches such as Robot Operating System (ROS) 2 and multi-core processors. Traditional manual program parallelization faces challenges, including maintaining data integrity and avoiding concurrency issues such as deadlocks. While model-based development (MBD) automates this process, it encounters difficulties with the integration of modern frameworks such as ROS 2 in multi-input scenarios. This paper proposes an MBD framework to overcome these issues, categorizing ROS 2-compatible Simulink models into event-driven and timer-driven types for targeted parallelization. As a result, it extends the conventional parallelization by MBD and supports parallelized code generation for ROS 2-based models with multiple inputs. The evaluation results show that after applying parallelization with the proposed framework, all patterns show a reduction in execution time, confirming the effectiveness of parallelization.

==> SEAA2024_arXiv/fig/2core.R <==
library(ggplot2)
library(extrafont)

# 更新されたデータを作成
data1 <- data.frame(
  Core = factor(
    c("1core\n(existing method)", "2cores\n2threads", "2cores\n4threads", "2cores\n8threads", "2cores\n16threads", "2cores\n32threads"),
    levels = c("1core\n(existing method)", "2cores\n2threads", "2cores\n4threads", "2cores\n8threads", "2cores\n16threads", "2cores\n32threads")
  ),
  Median = c(683.0467225, 683.99466, 576.98833371, 498.1270445, 486.4318914, 482.8370435)  # 新しいメディアン値
)

# ggplot2 を用いたバープロットの関数、改行を含む軸ラベルの設定
plot_data1_BarPlot <- function(data) {
  ggplot(data, aes(x=Core, y=Median)) + 
    geom_bar(stat="identity", fill="grey50", width = 0.7) +
    labs(x="Number of Cores and Threads", y="Average Execution time [ms]") +
    theme_minimal() +  # シンプルなテーマを使用
    theme(
      text = element_text(size=10),  # テキストサイズを16に設定
      panel.grid.major = element_blank(),  # グリッドラインを削除
      panel.grid.minor = element_blank(),  # グリッドラインを削除
      axis.text.x = element_text(margin=margin(t=10), vjust=0.5, angle=0), # X軸ラベルのマージンを設定
      axis.text.y = element_text(margin=margin(r=10)), # Y軸ラベルのマージンを設定
      axis.title.x = element_text(margin=margin(t=20)), # X軸タイトルのマージンを設定
      axis.title.y = element_text(margin=margin(r=20)), # Y軸タイトルのマージンを設定
      axis.line = element_line(color="black"),  # 軸の線を追加
      plot.margin = margin(5.5, 40, 5.5, 5.5)  # プロットのマージンを設定
    ) +
    scale_y_continuous(expand = expansion(mult = c(0, 0.05))) # Y軸の拡張を調整
}

# PNG形式で出力
png("2core.png", width = 600, height = 400)
print(plot_data1_BarPlot(data1))
dev.off()


# EPS形式で出力
postscript("2core.eps", width = 6, height = 4, horizontal=FALSE, paper="special")
print(plot_data1_BarPlot(data1))
dev.off()

# Output as SVG
svg("2core.svg", width = 6, height = 4, family="Meiryo")
print(plot_data1_BarPlot(data1))
dev.off()

==> SEAA2024_arXiv/fig/2coreryo.R <==
library(ggplot2)
library(extrafont)

# 更新されたデータを作成
data1 <- data.frame(
  Core = factor(
    c("1core\n(existing method)", "2cores\n2threads", "2cores\n8threads", "2cores\n16threads", "2cores\n32threads", "2cores\n64threads"),
    levels = c("1core\n(existing method)", "2cores\n2threads", "2cores\n8threads", "2cores\n16threads", "2cores\n32threads", "2cores\n64threads")
  ),
  Median = c(469.55, 361.29, 343.98, 327.27, 306.2, 224.09)  # 新しいメディアン値
)

# ggplot2 を用いたバープロットの関数、改行を含む軸ラベルの設定
plot_data1_BarPlot <- function(data) {
  ggplot(data, aes(x=Core, y=Median)) + 
    geom_bar(stat="identity", fill="grey50", width = 0.7) +
    labs(x="Number of Cores and Threads", y="Average Execution time [ms]") +
    theme_minimal() +  # シンプルなテーマを使用
    theme(
      text = element_text(size=10),  # テキストサイズを16に設定
      panel.grid.major = element_blank(),  # グリッドラインを削除
      panel.grid.minor = element_blank(),  # グリッドラインを削除
      axis.text.x = element_text(margin=margin(t=10), vjust=0.5, angle=0), # X軸ラベルのマージンを設定
      axis.text.y = element_text(margin=margin(r=10)), # Y軸ラベルのマージンを設定
      axis.title.x = element_text(margin=margin(t=20)), # X軸タイトルのマージンを設定
      axis.title.y = element_text(margin=margin(r=20)), # Y軸タイトルのマージンを設定
      axis.line = element_line(color="black"),  # 軸の線を追加
      plot.margin = margin(5.5, 40, 5.5, 5.5)  # プロットのマージンを設定
    ) +
    scale_y_continuous(expand = expansion(mult = c(0, 0.05))) # Y軸の拡張を調整
}

# PNG形式で出力
png("2coreryo.png", width = 600, height = 400)
print(plot_data1_BarPlot(data1))
dev.off()


# EPS形式で出力
postscript("2coreryo.eps", width = 6, height = 4, horizontal=FALSE, paper="special")
print(plot_data1_BarPlot(data1))
dev.off()

# Output as SVG
svg("2coreryo.svg", width = 6, height = 4, family="Meiryo")
print(plot_data1_BarPlot(data1))
dev.off()

==> SEAA2024_arXiv/fig/4core.R <==
library(ggplot2)
library(extrafont)

# 更新されたデータを作成
data1 <- data.frame(
  Core = factor(
    c("1core\n(existing method)", "4cores\n4threads", "4cores\n8threads", "4cores\n16threads", "4cores\n32threads", "4cores\n64threads"),
    levels = c("1core\n(existing method)", "4cores\n4threads", "4cores\n8threads", "4cores\n16threads", "4cores\n32threads", "4cores\n64threads")
  ),
  Median = c(683.0467225, 501.20163082, 375.4879499, 390.1520167, 382.5467679, 379.4264298)  # 新しいメディアン値
)

# ggplot2 を用いたバープロットの関数、改行を含む軸ラベルの設定
plot_data1_BarPlot <- function(data) {
  ggplot(data, aes(x=Core, y=Median)) + 
    geom_bar(stat="identity", fill="grey50", width = 0.7) +
    labs(x="Number of Cores and Threads", y="Average Execution time [ms]") +
    theme_minimal() +  # シンプルなテーマを使用
    theme(
      text = element_text(size=10),  # テキストサイズを16に設定
      panel.grid.major = element_blank(),  # グリッドラインを削除
      panel.grid.minor = element_blank(),  # グリッドラインを削除
      axis.text.x = element_text(margin=margin(t=10), vjust=0.5, angle=0), # X軸ラベルのマージンを設定
      axis.text.y = element_text(margin=margin(r=10)), # Y軸ラベルのマージンを設定
      axis.title.x = element_text(margin=margin(t=20)), # X軸タイトルのマージンを設定
      axis.title.y = element_text(margin=margin(r=20)), # Y軸タイトルのマージンを設定
      axis.line = element_line(color="black"),  # 軸の線を追加
      plot.margin = margin(5.5, 40, 5.5, 5.5)  # プロットのマージンを設定
    ) +
    scale_y_continuous(expand = expansion(mult = c(0, 0.05))) # Y軸の拡張を調整
}

# PNG形式で出力
png("4core.png", width = 600, height = 400)
print(plot_data1_BarPlot(data1))
dev.off()


# EPS形式で出力
postscript("4core.eps", width = 6, height = 4, horizontal=FALSE, paper="special")
print(plot_data1_BarPlot(data1))
dev.off()

# Output as SVG
svg("4core.svg", width = 6, height = 4, family="Meiryo")
print(plot_data1_BarPlot(data1))
dev.off()

==> SEAA2024_arXiv/fig/multithreadryo.R <==
library(ggplot2)
library(extrafont)

# 更新されたデータを作成
data1 <- data.frame(
  Core = factor(
    c("1core\n(existing method)", "4cores\n4threads", "4cores\n8threads", "4cores\n16threads", "4cores\n32threads", "4cores\n64threads"),
    levels = c("1core\n(existing method)", "4cores\n4threads", "4cores\n8threads", "4cores\n16threads", "4cores\n32threads", "4cores\n64threads")
  ),
  Median = c(469.55, 312.95, 300.31, 291.05, 248.12, 192.09)  # 新しいメディアン値
)

# ggplot2 を用いたバープロットの関数、改行を含む軸ラベルの設定
plot_data1_BarPlot <- function(data) {
  ggplot(data, aes(x=Core, y=Median)) + 
    geom_bar(stat="identity", fill="grey50", width = 0.7) +
    labs(x="Number of Cores and Threads", y="Average Execution time [ms]") +
    theme_minimal() +  # シンプルなテーマを使用
    theme(
      text = element_text(size=10),  # テキストサイズを16に設定してラベルサイズを小さくする
      panel.grid.major = element_blank(),  # グリッドラインを削除
      panel.grid.minor = element_blank(),  # グリッドラインを削除
      axis.text.x = element_text(margin=margin(t=5), vjust=0.5, angle=0), # X軸ラベルのマージンを設定
      axis.text.y = element_text(margin=margin(r=5)), # Y軸ラベルのマージンを設定
      axis.title.x = element_text(margin=margin(t=15)), # X軸タイトルのマージンを設定
      axis.title.y = element_text(margin=margin(r=15)), # Y軸タイトルのマージンを設定
      axis.line = element_line(color="black"),  # 軸の線を追加
      plot.margin = margin(5.5, 40, 5.5, 5.5)  # プロットのマージンを設定
    ) +
    scale_y_continuous(expand = expansion(mult = c(0, 0.05))) # Y軸の拡張を調整
}

# PNG形式で出力
png("multithreadryo.png", width = 600, height = 400)
print(plot_data1_BarPlot(data1))
dev.off()

# EPS形式で出力
postscript("multithreadryo.eps", width = 6, height = 4, horizontal=FALSE, paper="special")
print(plot_data1_BarPlot(data1))
dev.off()

# Output as SVG
svg("multithreadryo.svg", width = 6, height = 4, family="Meiryo")
print(plot_data1_BarPlot(data1))
dev.off()


==> SEAA2024_arXiv/fig/runtime_all.R <==

library(ggplot2)
library(extrafont)

# 更新されたデータを作成
data1 <- data.frame(
  Core = factor(
    c("1core\n(existing method)", "2core\n2threads", "2core\n8threads", "2core\n16threads", "2core\n32threads", "2core\n64threads",
      "4core\n4threads", "4core\n8threads", "4core\n16threads", "4core\n32threads", "4core\n64threads"),
    levels = c("1core\n(existing method)", "2core\n2threads", "2core\n8threads", "2core\n16threads", "2core\n32threads", "2core\n64threads",
               "4core\n4threads", "4core\n8threads", "4core\n16threads", "4core\n32threads", "4core\n64threads")
  ),
  Median = c(469.55, 361.29, 285.40, 264.90, 241.33, 229.91, 312.95, 300.31, 291.05, 248.12, 192.09)
)

# ggplot2 を用いたバープロットの関数、改行を含む軸ラベルの設定
plot_data1_BarPlot <- function(data) {
  ggplot(data, aes(x=Core, y=Median)) + 
    geom_bar(stat="identity", fill="grey50", width = 0.7, position=position_dodge(width=0)) + # 幅0で間隔をなくす
    labs(x="Number of Cores and Threads", y="Average Execution time [ms]") +
    theme_minimal() +  # シンプルなテーマを使用
    theme(
      text = element_text(size=10),  # テキストサイズを16に設定
      panel.grid.major = element_blank(),  # グリッドラインを削除
      panel.grid.minor = element_blank(),  # グリッドラインを削除
      axis.text.x = element_text(margin=margin(t=10), vjust=0.5, angle=45, hjust=1), # X軸ラベルのマージンを設定
      axis.text.y = element_text(margin=margin(r=10)), # Y軸ラベルのマージンを設定
      axis.title.x = element_text(margin=margin(t=20)), # X軸タイトルのマージンを設定
      axis.title.y = element_text(margin=margin(r=20)), # Y軸タイトルのマージンを設定
      axis.line = element_line(color="black"),  # 軸の線を追加
      plot.margin = margin(5.5, 40, 5.5, 5.5)  # プロットのマージンを設定
    ) +
    scale_y_continuous(expand = expansion(mult = c(0, 0.05))) # Y軸の拡張を調整
}

# PNG形式で出力
png("runtime_all.png", width = 600, height = 400)
print(plot_data1_BarPlot(data1))
dev.off()

# EPS形式で出力
postscript("runtime_all.eps", width = 6, height = 4, horizontal=FALSE, paper="special")
print(plot_data1_BarPlot(data1))
dev.off()

# Output as SVG
svg("runtime_all.svg", width = 6, height = 4, family="Meiryo")
print(plot_data1_BarPlot(data1))
dev.off()


==> SEAA2024_arXiv/fig/runtime_emcos.py <==
import matplotlib.pyplot as plt
import numpy as np

# データの定義
labels = [
    "1core 1thread\n(existing method)",
    "2cores 2threads", "2cores 8threads", "2cores 16threads",
    "2cores 32threads",
    "4cores 4threads", "4cores 8threads", "4cores 16threads",
    "4cores 32threads"
]

median_values = [
    683.0467225,
    683.99466, 498.1270445, 486.4318914, 482.8370435,
    501.20163082, 375.4879499, 390.1520167, 382.5467679
]

# グラフの作成
fig, ax = plt.subplots()

# グループごとにデータを分ける
x1 = np.arange(1)  # 1core 1thread
x2 = np.arange(1, 5)  # 2cores 2threads から 2cores 32threads まで
x3 = np.arange(5, 9)  # 4cores 4threads から 4cores 32threads まで

# 大きな間隔を設けるために適切に調整
x1_adjusted = x1
x2_adjusted = x2 + 0.5  # 最初の間隔を空ける
x3_adjusted = x3 + 1.0  # 二つ目の間隔を空ける

x = np.concatenate([x1_adjusted, x2_adjusted, x3_adjusted])
width = 1  # バーの幅

bars = ax.bar(x, median_values, width, color='grey', edgecolor='black')

# ラベルとタイトルの設定
ax.set_ylabel('Average Execution time [ms]', fontsize=12)
ax.set_xlabel('Number of Cores and Threads', fontsize=12)
ax.set_xticks(x)
ax.set_xticklabels(labels, rotation=45, ha='right', fontsize=12)
ax.set_ylim(0, 700)

# グラフの保存
plt.tight_layout()
plt.savefig('runtime_emcos.png', format='png')
plt.savefig('runtime_emcos.svg', format='svg')
plt.savefig('runtime_emcos.eps', format='eps')

# グラフの表示
plt.show()


==> SEAA2024_arXiv/fig/runtime_emcos_dp.py <==
import matplotlib.pyplot as plt
import numpy as np

# データの定義
labels = [
    "1core 1thread\n(existing method)",
    "2cores 2threads",
    "4cores 4threads",
]

median_values = [
    97.893080,
    49.08459996,
    22.89819082
]

# グラフの作成
fig, ax = plt.subplots(figsize=(5, 5))  # グラフのサイズを小さくする

# グループごとにデータを分ける
x1 = np.arange(1)  # 1core 1thread
x2 = np.arange(1)  # 2cores 2threads
x3 = np.arange(1)  # 4cores 4threads

# 間隔をさらに狭く調整
x1_adjusted = x1
x2_adjusted = x2 + 0.12  # 最初の間隔をさらに狭く
x3_adjusted = x3 + 0.24  # 二つ目の間隔をさらに狭く

x = np.concatenate([x1_adjusted, x2_adjusted, x3_adjusted])
width = 0.07  # バーの幅

bars = ax.bar(x, median_values, width, color='grey', edgecolor='black')

# ラベルとタイトルの設定
ax.set_ylabel('Average Execution time [ms]', fontsize=12)
ax.set_xlabel('Number of Cores and Threads', fontsize=12)
ax.set_xticks(x)
ax.set_xticklabels(labels, rotation=45, ha='right', fontsize=12)
ax.set_xticklabels(labels)
ax.set_ylim(0, 100)

# グラフの保存
plt.tight_layout()
plt.savefig('runtime_emcos_dp.png', format='png')
plt.savefig('runtime_emcos_dp.svg', format='svg')
plt.savefig('runtime_emcos_dp.eps', format='eps')

# グラフの表示
plt.show()


==> SEAA2024_arXiv/fig/runtime_posix.py <==
import matplotlib.pyplot as plt
import numpy as np

# データの定義
labels = [
    "1core 1thread\n(existing method)",
    "2cores 2threads", "2cores 8threads", "2cores 16threads",
    "2cores 32threads", "2cores 64threads",
    "4cores 4threads", "4cores 8threads", "4cores 16threads",
    "4cores 32threads", "4cores 64threads"
]

median_values = [
    469.55,
    361.29, 285.40, 264.90, 241.33, 229.91,
    312.95, 300.31, 291.05, 248.12, 192.09
]

# グラフの作成
fig, ax = plt.subplots()

# グループごとにデータを分ける
x1 = np.arange(1)  # 1core 1thread
x2 = np.arange(1, 6)  # 2cores 2threads から 2cores 64threads まで
x3 = np.arange(6, 11)  # 4cores 4threads から 4cores 64threads まで

# 大きな間隔を設けるために適切に調整
x1_adjusted = x1
x2_adjusted = x2 + 0.5  # 最初の間隔を空ける
x3_adjusted = x3 + 1.0  # 二つ目の間隔を空ける

x = np.concatenate([x1_adjusted, x2_adjusted, x3_adjusted])
width = 1  # バーの幅

bars = ax.bar(x, median_values, width, color='grey', edgecolor='black')

# ラベルとタイトルの設定
ax.set_ylabel('Average Execution time [ms]', fontsize=12)
ax.set_xlabel('Number of Cores and Threads', fontsize=12)
ax.set_xticks(x)
ax.set_xticklabels(labels, rotation=45, ha='right', fontsize=12)
ax.set_ylim(0, 500)

# グラフの保存
plt.tight_layout()
plt.savefig('runtime_posix.png', format='png')
plt.savefig('runtime_posix.svg', format='svg')
plt.savefig('runtime_posix.eps', format='eps')

# グラフの表示
plt.show()


==> SEAA2024_arXiv/fig/runtimeryo.R <==
library(ggplot2)
library(extrafont)

# 更新されたデータを作成
data1 <- data.frame(
  Core = factor(
    c("1core\n(existing method)", "2cores\n2threads", "3cores\n3threads", "4cores\n4threads", "5cores\n5threads", "6cores\n6threads"),
    levels = c("1core\n(existing method)", "2cores\n2threads", "3cores\n3threads", "4cores\n4threads", "5cores\n5threads", "6cores\n6threads")
  ),
  Median = c(469.55, 361.29, 333.0, 312.95, 291.35, 260.56)  # 新しいメディアン値
)

# ggplot2 を用いたバープロットの関数、改行を含む軸ラベルの設定
plot_data1_BarPlot <- function(data) {
  ggplot(data, aes(x=Core, y=Median)) + 
    geom_bar(stat="identity", fill="grey50", width = 0.7) +
    labs(x="Number of Cores and Threads", y="Average Execution time [ms]") +
    theme_minimal() +  # シンプルなテーマを使用
    theme(
      text = element_text(size=10),  # テキストサイズを16に設定
      panel.grid.major = element_blank(),  # グリッドラインを削除
      panel.grid.minor = element_blank(),  # グリッドラインを削除
      axis.text.x = element_text(margin=margin(t=10), vjust=0.5, angle=0), # X軸ラベルのマージンを設定
      axis.text.y = element_text(margin=margin(r=10)), # Y軸ラベルのマージンを設定
      axis.title.x = element_text(margin=margin(t=20)), # X軸タイトルのマージンを設定
      axis.title.y = element_text(margin=margin(r=20)), # Y軸タイトルのマージンを設定
      axis.line = element_line(color="black"),  # 軸の線を追加
      plot.margin = margin(5.5, 40, 5.5, 5.5)  # プロットのマージンを設定
    ) +
    scale_y_continuous(expand = expansion(mult = c(0, 0.05))) # Y軸の拡張を調整
}

# PNG形式で出力
png("runtimeryo.png", width = 600, height = 400)
print(plot_data1_BarPlot(data1))
dev.off()


# EPS形式で出力
postscript("runtimeryo.eps", width = 6, height = 4, horizontal=FALSE, paper="special")
print(plot_data1_BarPlot(data1))
dev.off()

# Output as SVG
svg("runtimeryo.svg", width = 6, height = 4, family="Meiryo")
print(plot_data1_BarPlot(data1))
dev.off()

==> fig/2core.R <==
library(ggplot2)
library(extrafont)

# 更新されたデータを作成
data1 <- data.frame(
  Core = factor(
    c("1core\n(existing method)", "2cores\n2threads", "2cores\n4threads", "2cores\n8threads", "2cores\n16threads", "2cores\n32threads"),
    levels = c("1core\n(existing method)", "2cores\n2threads", "2cores\n4threads", "2cores\n8threads", "2cores\n16threads", "2cores\n32threads")
  ),
  Median = c(683.0467225, 683.99466, 576.98833371, 498.1270445, 486.4318914, 482.8370435)  # 新しいメディアン値
)

# ggplot2 を用いたバープロットの関数、改行を含む軸ラベルの設定
plot_data1_BarPlot <- function(data) {
  ggplot(data, aes(x=Core, y=Median)) + 
    geom_bar(stat="identity", fill="grey50", width = 0.7) +
    labs(x="Number of Cores and Threads", y="Average Execution time [ms]") +
    theme_minimal() +  # シンプルなテーマを使用
    theme(
      text = element_text(size=10),  # テキストサイズを16に設定
      panel.grid.major = element_blank(),  # グリッドラインを削除
      panel.grid.minor = element_blank(),  # グリッドラインを削除
      axis.text.x = element_text(margin=margin(t=10), vjust=0.5, angle=0), # X軸ラベルのマージンを設定
      axis.text.y = element_text(margin=margin(r=10)), # Y軸ラベルのマージンを設定
      axis.title.x = element_text(margin=margin(t=20)), # X軸タイトルのマージンを設定
      axis.title.y = element_text(margin=margin(r=20)), # Y軸タイトルのマージンを設定
      axis.line = element_line(color="black"),  # 軸の線を追加
      plot.margin = margin(5.5, 40, 5.5, 5.5)  # プロットのマージンを設定
    ) +
    scale_y_continuous(expand = expansion(mult = c(0, 0.05))) # Y軸の拡張を調整
}

# PNG形式で出力
png("2core.png", width = 600, height = 400)
print(plot_data1_BarPlot(data1))
dev.off()


# EPS形式で出力
postscript("2core.eps", width = 6, height = 4, horizontal=FALSE, paper="special")
print(plot_data1_BarPlot(data1))
dev.off()

# Output as SVG
svg("2core.svg", width = 6, height = 4, family="Meiryo")
print(plot_data1_BarPlot(data1))
dev.off()

==> fig/2coreryo.R <==
library(ggplot2)
library(extrafont)

# 更新されたデータを作成
data1 <- data.frame(
  Core = factor(
    c("1core\n(existing method)", "2cores\n2threads", "2cores\n8threads", "2cores\n16threads", "2cores\n32threads", "2cores\n64threads"),
    levels = c("1core\n(existing method)", "2cores\n2threads", "2cores\n8threads", "2cores\n16threads", "2cores\n32threads", "2cores\n64threads")
  ),
  Median = c(469.55, 361.29, 343.98, 327.27, 306.2, 224.09)  # 新しいメディアン値
)

# ggplot2 を用いたバープロットの関数、改行を含む軸ラベルの設定
plot_data1_BarPlot <- function(data) {
  ggplot(data, aes(x=Core, y=Median)) + 
    geom_bar(stat="identity", fill="grey50", width = 0.7) +
    labs(x="Number of Cores and Threads", y="Average Execution time [ms]") +
    theme_minimal() +  # シンプルなテーマを使用
    theme(
      text = element_text(size=10),  # テキストサイズを16に設定
      panel.grid.major = element_blank(),  # グリッドラインを削除
      panel.grid.minor = element_blank(),  # グリッドラインを削除
      axis.text.x = element_text(margin=margin(t=10), vjust=0.5, angle=0), # X軸ラベルのマージンを設定
      axis.text.y = element_text(margin=margin(r=10)), # Y軸ラベルのマージンを設定
      axis.title.x = element_text(margin=margin(t=20)), # X軸タイトルのマージンを設定
      axis.title.y = element_text(margin=margin(r=20)), # Y軸タイトルのマージンを設定
      axis.line = element_line(color="black"),  # 軸の線を追加
      plot.margin = margin(5.5, 40, 5.5, 5.5)  # プロットのマージンを設定
    ) +
    scale_y_continuous(expand = expansion(mult = c(0, 0.05))) # Y軸の拡張を調整
}

# PNG形式で出力
png("2coreryo.png", width = 600, height = 400)
print(plot_data1_BarPlot(data1))
dev.off()


# EPS形式で出力
postscript("2coreryo.eps", width = 6, height = 4, horizontal=FALSE, paper="special")
print(plot_data1_BarPlot(data1))
dev.off()

# Output as SVG
svg("2coreryo.svg", width = 6, height = 4, family="Meiryo")
print(plot_data1_BarPlot(data1))
dev.off()

==> fig/4core.R <==
library(ggplot2)
library(extrafont)

# 更新されたデータを作成
data1 <- data.frame(
  Core = factor(
    c("1core\n(existing method)", "4cores\n4threads", "4cores\n8threads", "4cores\n16threads", "4cores\n32threads", "4cores\n64threads"),
    levels = c("1core\n(existing method)", "4cores\n4threads", "4cores\n8threads", "4cores\n16threads", "4cores\n32threads", "4cores\n64threads")
  ),
  Median = c(683.0467225, 501.20163082, 375.4879499, 390.1520167, 382.5467679, 379.4264298)  # 新しいメディアン値
)

# ggplot2 を用いたバープロットの関数、改行を含む軸ラベルの設定
plot_data1_BarPlot <- function(data) {
  ggplot(data, aes(x=Core, y=Median)) + 
    geom_bar(stat="identity", fill="grey50", width = 0.7) +
    labs(x="Number of Cores and Threads", y="Average Execution time [ms]") +
    theme_minimal() +  # シンプルなテーマを使用
    theme(
      text = element_text(size=10),  # テキストサイズを16に設定
      panel.grid.major = element_blank(),  # グリッドラインを削除
      panel.grid.minor = element_blank(),  # グリッドラインを削除
      axis.text.x = element_text(margin=margin(t=10), vjust=0.5, angle=0), # X軸ラベルのマージンを設定
      axis.text.y = element_text(margin=margin(r=10)), # Y軸ラベルのマージンを設定
      axis.title.x = element_text(margin=margin(t=20)), # X軸タイトルのマージンを設定
      axis.title.y = element_text(margin=margin(r=20)), # Y軸タイトルのマージンを設定
      axis.line = element_line(color="black"),  # 軸の線を追加
      plot.margin = margin(5.5, 40, 5.5, 5.5)  # プロットのマージンを設定
    ) +
    scale_y_continuous(expand = expansion(mult = c(0, 0.05))) # Y軸の拡張を調整
}

# PNG形式で出力
png("4core.png", width = 600, height = 400)
print(plot_data1_BarPlot(data1))
dev.off()


# EPS形式で出力
postscript("4core.eps", width = 6, height = 4, horizontal=FALSE, paper="special")
print(plot_data1_BarPlot(data1))
dev.off()

# Output as SVG
svg("4core.svg", width = 6, height = 4, family="Meiryo")
print(plot_data1_BarPlot(data1))
dev.off()

==> fig/multithreadryo.R <==
library(ggplot2)
library(extrafont)

# 更新されたデータを作成
data1 <- data.frame(
  Core = factor(
    c("1core\n(existing method)", "4cores\n4threads", "4cores\n8threads", "4cores\n16threads", "4cores\n32threads", "4cores\n64threads"),
    levels = c("1core\n(existing method)", "4cores\n4threads", "4cores\n8threads", "4cores\n16threads", "4cores\n32threads", "4cores\n64threads")
  ),
  Median = c(469.55, 312.95, 300.31, 291.05, 248.12, 192.09)  # 新しいメディアン値
)

# ggplot2 を用いたバープロットの関数、改行を含む軸ラベルの設定
plot_data1_BarPlot <- function(data) {
  ggplot(data, aes(x=Core, y=Median)) + 
    geom_bar(stat="identity", fill="grey50", width = 0.7) +
    labs(x="Number of Cores and Threads", y="Average Execution time [ms]") +
    theme_minimal() +  # シンプルなテーマを使用
    theme(
      text = element_text(size=10),  # テキストサイズを16に設定してラベルサイズを小さくする
      panel.grid.major = element_blank(),  # グリッドラインを削除
      panel.grid.minor = element_blank(),  # グリッドラインを削除
      axis.text.x = element_text(margin=margin(t=5), vjust=0.5, angle=0), # X軸ラベルのマージンを設定
      axis.text.y = element_text(margin=margin(r=5)), # Y軸ラベルのマージンを設定
      axis.title.x = element_text(margin=margin(t=15)), # X軸タイトルのマージンを設定
      axis.title.y = element_text(margin=margin(r=15)), # Y軸タイトルのマージンを設定
      axis.line = element_line(color="black"),  # 軸の線を追加
      plot.margin = margin(5.5, 40, 5.5, 5.5)  # プロットのマージンを設定
    ) +
    scale_y_continuous(expand = expansion(mult = c(0, 0.05))) # Y軸の拡張を調整
}

# PNG形式で出力
png("multithreadryo.png", width = 600, height = 400)
print(plot_data1_BarPlot(data1))
dev.off()

# EPS形式で出力
postscript("multithreadryo.eps", width = 6, height = 4, horizontal=FALSE, paper="special")
print(plot_data1_BarPlot(data1))
dev.off()

# Output as SVG
svg("multithreadryo.svg", width = 6, height = 4, family="Meiryo")
print(plot_data1_BarPlot(data1))
dev.off()


==> fig/runtime_all.R <==

library(ggplot2)
library(extrafont)

# 更新されたデータを作成
data1 <- data.frame(
  Core = factor(
    c("1core\n(existing method)", "2core\n2threads", "2core\n8threads", "2core\n16threads", "2core\n32threads", "2core\n64threads",
      "4core\n4threads", "4core\n8threads", "4core\n16threads", "4core\n32threads", "4core\n64threads"),
    levels = c("1core\n(existing method)", "2core\n2threads", "2core\n8threads", "2core\n16threads", "2core\n32threads", "2core\n64threads",
               "4core\n4threads", "4core\n8threads", "4core\n16threads", "4core\n32threads", "4core\n64threads")
  ),
  Median = c(469.55, 361.29, 285.40, 264.90, 241.33, 229.91, 312.95, 300.31, 291.05, 248.12, 192.09)
)

# ggplot2 を用いたバープロットの関数、改行を含む軸ラベルの設定
plot_data1_BarPlot <- function(data) {
  ggplot(data, aes(x=Core, y=Median)) + 
    geom_bar(stat="identity", fill="grey50", width = 0.7, position=position_dodge(width=0)) + # 幅0で間隔をなくす
    labs(x="Number of Cores and Threads", y="Average Execution time [ms]") +
    theme_minimal() +  # シンプルなテーマを使用
    theme(
      text = element_text(size=10),  # テキストサイズを16に設定
      panel.grid.major = element_blank(),  # グリッドラインを削除
      panel.grid.minor = element_blank(),  # グリッドラインを削除
      axis.text.x = element_text(margin=margin(t=10), vjust=0.5, angle=45, hjust=1), # X軸ラベルのマージンを設定
      axis.text.y = element_text(margin=margin(r=10)), # Y軸ラベルのマージンを設定
      axis.title.x = element_text(margin=margin(t=20)), # X軸タイトルのマージンを設定
      axis.title.y = element_text(margin=margin(r=20)), # Y軸タイトルのマージンを設定
      axis.line = element_line(color="black"),  # 軸の線を追加
      plot.margin = margin(5.5, 40, 5.5, 5.5)  # プロットのマージンを設定
    ) +
    scale_y_continuous(expand = expansion(mult = c(0, 0.05))) # Y軸の拡張を調整
}

# PNG形式で出力
png("runtime_all.png", width = 600, height = 400)
print(plot_data1_BarPlot(data1))
dev.off()

# EPS形式で出力
postscript("runtime_all.eps", width = 6, height = 4, horizontal=FALSE, paper="special")
print(plot_data1_BarPlot(data1))
dev.off()

# Output as SVG
svg("runtime_all.svg", width = 6, height = 4, family="Meiryo")
print(plot_data1_BarPlot(data1))
dev.off()


==> fig/runtime_emcos.py <==
import matplotlib.pyplot as plt
import numpy as np

# データの定義
labels = [
    "1core 1thread\n(existing method)",
    "2cores 2threads", "2cores 8threads", "2cores 16threads",
    "2cores 32threads",
    "4cores 4threads", "4cores 8threads", "4cores 16threads",
    "4cores 32threads"
]

median_values = [
    683.0467225,
    683.99466, 498.1270445, 486.4318914, 482.8370435,
    501.20163082, 375.4879499, 390.1520167, 382.5467679
]

# グラフの作成
fig, ax = plt.subplots()

# グループごとにデータを分ける
x1 = np.arange(1)  # 1core 1thread
x2 = np.arange(1, 5)  # 2cores 2threads から 2cores 32threads まで
x3 = np.arange(5, 9)  # 4cores 4threads から 4cores 32threads まで

# 大きな間隔を設けるために適切に調整
x1_adjusted = x1
x2_adjusted = x2 + 0.5  # 最初の間隔を空ける
x3_adjusted = x3 + 1.0  # 二つ目の間隔を空ける

x = np.concatenate([x1_adjusted, x2_adjusted, x3_adjusted])
width = 1  # バーの幅

bars = ax.bar(x, median_values, width, color='grey', edgecolor='black')

# ラベルとタイトルの設定
ax.set_ylabel('Average Execution time [ms]', fontsize=12)
ax.set_xlabel('Number of Cores and Threads', fontsize=12)
ax.set_xticks(x)
ax.set_xticklabels(labels, rotation=45, ha='right', fontsize=12)
ax.set_ylim(0, 700)

# グラフの保存
plt.tight_layout()
plt.savefig('runtime_emcos.png', format='png')
plt.savefig('runtime_emcos.svg', format='svg')
plt.savefig('runtime_emcos.eps', format='eps')

# グラフの表示
plt.show()


==> fig/runtime_emcos_dp.py <==
import matplotlib.pyplot as plt
import numpy as np

# データの定義
labels = [
    "1core 1thread\n(existing method)",
    "2cores 2threads",
    "4cores 4threads",
]

median_values = [
    97.893080,
    49.08459996,
    22.89819082
]

# グラフの作成
fig, ax = plt.subplots(figsize=(5, 5))  # グラフのサイズを小さくする

# グループごとにデータを分ける
x1 = np.arange(1)  # 1core 1thread
x2 = np.arange(1)  # 2cores 2threads
x3 = np.arange(1)  # 4cores 4threads

# 間隔をさらに狭く調整
x1_adjusted = x1
x2_adjusted = x2 + 0.12  # 最初の間隔をさらに狭く
x3_adjusted = x3 + 0.24  # 二つ目の間隔をさらに狭く

x = np.concatenate([x1_adjusted, x2_adjusted, x3_adjusted])
width = 0.07  # バーの幅

bars = ax.bar(x, median_values, width, color='grey', edgecolor='black')

# ラベルとタイトルの設定
ax.set_ylabel('Average Execution time [ms]', fontsize=12)
ax.set_xlabel('Number of Cores and Threads', fontsize=12)
ax.set_xticks(x)
ax.set_xticklabels(labels, rotation=45, ha='right', fontsize=12)
ax.set_xticklabels(labels)
ax.set_ylim(0, 100)

# グラフの保存
plt.tight_layout()
plt.savefig('runtime_emcos_dp.png', format='png')
plt.savefig('runtime_emcos_dp.svg', format='svg')
plt.savefig('runtime_emcos_dp.eps', format='eps')

# グラフの表示
plt.show()


==> fig/runtime_posix.py <==
import matplotlib.pyplot as plt
import numpy as np

# データの定義
labels = [
    "1core 1thread\n(existing method)",
    "2cores 2threads", "2cores 8threads", "2cores 16threads",
    "2cores 32threads", "2cores 64threads",
    "4cores 4threads", "4cores 8threads", "4cores 16threads",
    "4cores 32threads", "4cores 64threads"
]

median_values = [
    469.55,
    361.29, 285.40, 264.90, 241.33, 229.91,
    312.95, 300.31, 291.05, 248.12, 192.09
]

# グラフの作成
fig, ax = plt.subplots()

# グループごとにデータを分ける
x1 = np.arange(1)  # 1core 1thread
x2 = np.arange(1, 6)  # 2cores 2threads から 2cores 64threads まで
x3 = np.arange(6, 11)  # 4cores 4threads から 4cores 64threads まで

# 大きな間隔を設けるために適切に調整
x1_adjusted = x1
x2_adjusted = x2 + 0.5  # 最初の間隔を空ける
x3_adjusted = x3 + 1.0  # 二つ目の間隔を空ける

x = np.concatenate([x1_adjusted, x2_adjusted, x3_adjusted])
width = 1  # バーの幅

bars = ax.bar(x, median_values, width, color='grey', edgecolor='black')

# ラベルとタイトルの設定
ax.set_ylabel('Average Execution time [ms]', fontsize=12)
ax.set_xlabel('Number of Cores and Threads', fontsize=12)
ax.set_xticks(x)
ax.set_xticklabels(labels, rotation=45, ha='right', fontsize=12)
ax.set_ylim(0, 500)

# グラフの保存
plt.tight_layout()
plt.savefig('runtime_posix.png', format='png')
plt.savefig('runtime_posix.svg', format='svg')
plt.savefig('runtime_posix.eps', format='eps')

# グラフの表示
plt.show()


==> fig/runtimeryo.R <==
library(ggplot2)
library(extrafont)

# 更新されたデータを作成
data1 <- data.frame(
  Core = factor(
    c("1core\n(existing method)", "2cores\n2threads", "3cores\n3threads", "4cores\n4threads", "5cores\n5threads", "6cores\n6threads"),
    levels = c("1core\n(existing method)", "2cores\n2threads", "3cores\n3threads", "4cores\n4threads", "5cores\n5threads", "6cores\n6threads")
  ),
  Median = c(469.55, 361.29, 333.0, 312.95, 291.35, 260.56)  # 新しいメディアン値
)

# ggplot2 を用いたバープロットの関数、改行を含む軸ラベルの設定
plot_data1_BarPlot <- function(data) {
  ggplot(data, aes(x=Core, y=Median)) + 
    geom_bar(stat="identity", fill="grey50", width = 0.7) +
    labs(x="Number of Cores and Threads", y="Average Execution time [ms]") +
    theme_minimal() +  # シンプルなテーマを使用
    theme(
      text = element_text(size=10),  # テキストサイズを16に設定
      panel.grid.major = element_blank(),  # グリッドラインを削除
      panel.grid.minor = element_blank(),  # グリッドラインを削除
      axis.text.x = element_text(margin=margin(t=10), vjust=0.5, angle=0), # X軸ラベルのマージンを設定
      axis.text.y = element_text(margin=margin(r=10)), # Y軸ラベルのマージンを設定
      axis.title.x = element_text(margin=margin(t=20)), # X軸タイトルのマージンを設定
      axis.title.y = element_text(margin=margin(r=20)), # Y軸タイトルのマージンを設定
      axis.line = element_line(color="black"),  # 軸の線を追加
      plot.margin = margin(5.5, 40, 5.5, 5.5)  # プロットのマージンを設定
    ) +
    scale_y_continuous(expand = expansion(mult = c(0, 0.05))) # Y軸の拡張を調整
}

# PNG形式で出力
png("runtimeryo.png", width = 600, height = 400)
print(plot_data1_BarPlot(data1))
dev.off()


# EPS形式で出力
postscript("runtimeryo.eps", width = 6, height = 4, horizontal=FALSE, paper="special")
print(plot_data1_BarPlot(data1))
dev.off()

# Output as SVG
svg("runtimeryo.svg", width = 6, height = 4, family="Meiryo")
print(plot_data1_BarPlot(data1))
dev.off()
